A Domain-Extensible Compiler with Controllable Automation of Optimisations

In high performance domains like image processing, physics simulation or machine learning, program performance is critical. Programmers called performance engineers are responsible for the challenging task of optimising programs. Two major challenges prevent modern compilers targeting heterogeneous architectures from reliably automating optimisation. First, domain-specific compilers such as Halide for image processing and TVM for machine learning are difficult to extend with the new optimisations required by new algorithms and hardware. Second, automatic optimisation is often unable to achieve the required performance, and performance engineers often fall back to painstaking manual optimisation. This thesis shows the potential of the Shine compiler to achieve domain-extensibility, controllable automation, and generate high performance code. Domain-extensibility facilitates adapting compilers to new algorithms and hardware. Controllable automation enables performance engineers to gradually take control of the optimisation process. The first research contribution is to add 3 code generation features to Shine, namely: synchronisation barrier insertion, kernel execution, and storage folding. The second research contribution is to demonstrate how extensibility and controllability are exploited to optimise a standard image processing pipeline for corner detection. The final research contribution is to introduce sketch-guided equality saturation, a semi-automated technique that allows performance engineers to guide program rewriting by specifying rewrite goals as sketches: program patterns that leave details unspecified.

==> 3-ImperativeCode/host-code.c <==
struct Context {
    OCLKernel binomial;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomial", "rise-gen/binomial-base.cl", ocl, &ctx->binomial);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomial);
}

cl_event binomial(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomial, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->binomial, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomial;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomial", "rise-gen/binomial-line-vec.cl", ocl, &ctx->binomial);

    size_t byte_size = NUM_THREADS * w1 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomial);
    ocl_release_mem(ctx->tmp);
}

cl_event binomial(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomial, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->binomial, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomial;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomial", "rise-gen/binomial-rotv-vec.cl", ocl, &ctx->binomial);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomial);
}

cl_event binomial(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomial, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->binomial, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomial;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/binomial-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomial", PATH, ocl, &ctx->binomial);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomial);
}

cl_event binomial(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w2 / VECW, h2 };

    ocl_set_kernel_args(ctx->binomial, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->binomial, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomial;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/binomial-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomial", PATH, ocl, &ctx->binomial);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomial);
}

cl_event binomial(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w2, h2 };

    ocl_set_kernel_args(ctx->binomial, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->binomial, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomialCoarsity;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomialCoarsity", "rise-gen/binomialCoarsity-base.cl", ocl, &ctx->binomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomialCoarsity);
}

cl_event binomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ixx, cl_mem ixy, cl_mem iyy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ixx), ocl_data(ixy), ocl_data(iyy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->binomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomialCoarsity;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomialCoarsity", "rise-gen/binomialCoarsity-line-vec.cl", ocl, &ctx->binomialCoarsity);

    size_t byte_size = NUM_THREADS * 3 * w1 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomialCoarsity);
    ocl_release_mem(ctx->tmp);
}

cl_event binomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ixx, cl_mem ixy, cl_mem iyy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ixx), ocl_data(ixy), ocl_data(iyy), ocl_data(kappa), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->binomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomialCoarsity;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomialCoarsity", "rise-gen/binomialCoarsity-rotv-vec.cl", ocl, &ctx->binomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomialCoarsity);
}

cl_event binomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ixx, cl_mem ixy, cl_mem iyy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->binomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ixx), ocl_data(ixy), ocl_data(iyy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->binomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomialCoarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/binomialCoarsity-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomialCoarsity", PATH, ocl, &ctx->binomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomialCoarsity);
}

cl_event binomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ixx, cl_mem ixy, cl_mem iyy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w2 / VECW, h2 };

    ocl_set_kernel_args(ctx->binomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ixx), ocl_data(ixy), ocl_data(iyy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->binomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel binomialCoarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/binomialCoarsity-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("binomialCoarsity", PATH, ocl, &ctx->binomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->binomialCoarsity);
}

cl_event binomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ixx, cl_mem ixy, cl_mem iyy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w2, h2 };

    ocl_set_kernel_args(ctx->binomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ixx), ocl_data(ixy), ocl_data(iyy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->binomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel coarsity;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("coarsity", "rise-gen/coarsity-base.cl", ocl, &ctx->coarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->coarsity);
}

cl_event coarsity(OCLExecutor* ocl, Context* ctx, cl_mem sxx, cl_mem sxy, cl_mem syy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->coarsity, { ocl_data(out), ocl_data(h2), ocl_data(w2), ocl_data(sxx), ocl_data(sxy), ocl_data(syy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->coarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel coarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/coarsity-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("coarsity", PATH, ocl, &ctx->coarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->coarsity);
}

cl_event coarsity(OCLExecutor* ocl, Context* ctx, cl_mem sxx, cl_mem sxy, cl_mem syy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w2 / VECW, h2 };

    ocl_set_kernel_args(ctx->coarsity, { ocl_data(out), ocl_data(h2), ocl_data(w2), ocl_data(sxx), ocl_data(sxy), ocl_data(syy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->coarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel coarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/coarsity-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("coarsity", PATH, ocl, &ctx->coarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->coarsity);
}

cl_event coarsity(OCLExecutor* ocl, Context* ctx, cl_mem sxx, cl_mem sxy, cl_mem syy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w2, h2 };

    ocl_set_kernel_args(ctx->coarsity, { ocl_data(out), ocl_data(h2), ocl_data(w2), ocl_data(sxx), ocl_data(sxy), ocl_data(syy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->coarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel coarsity;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("coarsity", "rise-gen/coarsity-vec.cl", ocl, &ctx->coarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->coarsity);
}

cl_event coarsity(OCLExecutor* ocl, Context* ctx, cl_mem sxx, cl_mem sxy, cl_mem syy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->coarsity, { ocl_data(out), ocl_data(h2), ocl_data(w2), ocl_data(sxx), ocl_data(sxy), ocl_data(syy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->coarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel harris;
    cl_mem tmp[2];
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("harris", "rise-gen/harris-h1-mod-rotv-vec.cl", ocl, &ctx->harris);

    size_t byte_size = NUM_THREADS * 3 * w * sizeof(float);
    for (int i = 0; i < 2; i++) {
        ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp[i]);
    }
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->harris);

    for (int i = 0; i < 2; i++) {
        ocl_release_mem(ctx->tmp[i]);
    }
}

cl_event harris(OCLExecutor* ocl, Context* ctx, cl_mem in, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->harris, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(kappa), ocl_data(ctx->tmp[0]), ocl_data(ctx->tmp[1]) });
    return ocl_enqueue_kernel(ocl, &ctx->harris, global_work_size, local_work_size);
}
struct Context {
    OCLKernel harris;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("harris", "rise-gen/harris-h2-mod-rotv-vec.cl", ocl, &ctx->harris);

    size_t byte_size = NUM_THREADS * 3 * w * sizeof(float);
    for (int i = 0; i < 3; i++) {
        ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp[i]);
    }
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->harris);

    for (int i = 0; i < 3; i++) {
        ocl_release_mem(ctx->tmp[i]);
    }
}

cl_event harris(OCLExecutor* ocl, Context* ctx, cl_mem in, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->harris, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(kappa), ocl_data(ctx->tmp[0]), ocl_data(ctx->tmp[1]), ocl_data(ctx->tmp[2]) });
    return ocl_enqueue_kernel(ocl, &ctx->harris, global_work_size, local_work_size);
}
struct Context {
    OCLKernel harris;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/harris-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("harris", PATH, ocl, &ctx->harris);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->harris);
}

cl_event harris(OCLExecutor* ocl, Context* ctx, cl_mem in, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w0, h0 };

    ocl_set_kernel_args(ctx->harris, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->harris, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mul;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mul", "rise-gen/mul-base.cl", ocl, &ctx->mul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mul);
}

cl_event mul(OCLExecutor* ocl, Context* ctx, cl_mem in1, cl_mem in2, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->mul, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in1), ocl_data(in2) });
    return ocl_enqueue_kernel(ocl, &ctx->mul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mul;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/mul-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mul", PATH, ocl, &ctx->mul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mul);
}

cl_event mul(OCLExecutor* ocl, Context* ctx, cl_mem in1, cl_mem in2, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w1 / VECW, h1 };

    ocl_set_kernel_args(ctx->mul, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in1), ocl_data(in2) });
    return ocl_enqueue_kernel(ocl, &ctx->mul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mul;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/mul-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mul", PATH, ocl, &ctx->mul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mul);
}

cl_event mul(OCLExecutor* ocl, Context* ctx, cl_mem in1, cl_mem in2, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w1, h1 };

    ocl_set_kernel_args(ctx->mul, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in1), ocl_data(in2) });
    return ocl_enqueue_kernel(ocl, &ctx->mul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mul;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mul", "rise-gen/mul-vec.cl", ocl, &ctx->mul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mul);
}

cl_event mul(OCLExecutor* ocl, Context* ctx, cl_mem in1, cl_mem in2, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->mul, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(in1), ocl_data(in2) });
    return ocl_enqueue_kernel(ocl, &ctx->mul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mulBinomialCoarsity;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mulBinomialCoarsity", "rise-gen/mulBinomialCoarsity-base.cl", ocl, &ctx->mulBinomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mulBinomialCoarsity);
}

cl_event mulBinomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ix, cl_mem iy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->mulBinomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ix), ocl_data(iy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->mulBinomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mulBinomialCoarsity;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mulBinomialCoarsity", "rise-gen/mulBinomialCoarsity-line-vec.cl", ocl, &ctx->mulBinomialCoarsity);

    size_t byte_size = NUM_THREADS * 3 * w1 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mulBinomialCoarsity);
    ocl_release_mem(ctx->tmp);
}

cl_event mulBinomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ix, cl_mem iy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->mulBinomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ix), ocl_data(iy), ocl_data(kappa), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->mulBinomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mulBinomialCoarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/mulBinomialCoarsity-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mulBinomialCoarsity", PATH, ocl, &ctx->mulBinomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mulBinomialCoarsity);
}

cl_event mulBinomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ix, cl_mem iy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w2 / VECW, h2 };

    ocl_set_kernel_args(ctx->mulBinomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ix), ocl_data(iy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->mulBinomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel mulBinomialCoarsity;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/mulBinomialCoarsity-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("mulBinomialCoarsity", PATH, ocl, &ctx->mulBinomialCoarsity);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->mulBinomialCoarsity);
}

cl_event mulBinomialCoarsity(OCLExecutor* ocl, Context* ctx, cl_mem ix, cl_mem iy, float kappa, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w2, h2 };

    ocl_set_kernel_args(ctx->mulBinomialCoarsity, { ocl_data(out), ocl_data(h1), ocl_data(w1), ocl_data(ix), ocl_data(iy), ocl_data(kappa) });
    return ocl_enqueue_kernel(ocl, &ctx->mulBinomialCoarsity, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelX;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelX", "rise-gen/sobelX-base.cl", ocl, &ctx->sobelX);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelX);
}

cl_event sobelX(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelX, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelX, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelX;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelX", "rise-gen/sobelX-line-vec.cl", ocl, &ctx->sobelX);

    size_t byte_size = NUM_THREADS * w0 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelX);
    ocl_release_mem(ctx->tmp);
}

cl_event sobelX(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelX, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelX, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelX;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelX", "rise-gen/sobelX-rotv-vec.cl", ocl, &ctx->sobelX);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelX);
}

cl_event sobelX(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelX, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelX, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelX;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelX-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelX", PATH, ocl, &ctx->sobelX);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelX);
}

cl_event sobelX(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w1 / VECW, h1 };

    ocl_set_kernel_args(ctx->sobelX, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelX, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelX;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelX-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelX", PATH, ocl, &ctx->sobelX);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelX);
}

cl_event sobelX(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w1, h1 };

    ocl_set_kernel_args(ctx->sobelX, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelX, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXY;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXY", "rise-gen/sobelXY-base.cl", ocl, &ctx->sobelXY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXY);
}

#define SINGLE_OUTPUT

cl_event sobelXY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixiy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXY, { ocl_data(ixiy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXY;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXY", "rise-gen/sobelXY-line-vec.cl", ocl, &ctx->sobelXY);

    size_t byte_size = NUM_THREADS * 2 * w0 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXY);
    ocl_release_mem(ctx->tmp);
}

#define SINGLE_OUTPUT

cl_event sobelXY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixiy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXY, { ocl_data(ixiy), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXY;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXY", "rise-gen/sobelXY-rotv-vec.cl", ocl, &ctx->sobelXY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXY);
}

#define SINGLE_OUTPUT

cl_event sobelXY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixiy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXY, { ocl_data(ixiy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXY;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelXY-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXY", PATH, ocl, &ctx->sobelXY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXY);
}

#define SINGLE_OUTPUT

cl_event sobelXY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixiy) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w1 / VECW, h1 };

    ocl_set_kernel_args(ctx->sobelXY, { ocl_data(ixiy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXY;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelXY-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXY", PATH, ocl, &ctx->sobelXY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXY);
}

#define SINGLE_OUTPUT

cl_event sobelXY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixiy) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w1, h1 };

    ocl_set_kernel_args(ctx->sobelXY, { ocl_data(ixiy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXYMul;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXYMul", "rise-gen/sobelXYMul-base.cl", ocl, &ctx->sobelXYMul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXYMul);
}

#define SINGLE_OUTPUT

cl_event sobelXYMul(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixxixyiyy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXYMul, { ocl_data(ixxixyiyy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXYMul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXYMul;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXYMul", "rise-gen/sobelXYMul-line-vec.cl", ocl, &ctx->sobelXYMul);

    size_t byte_size = NUM_THREADS * 2 * w0 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXYMul);
    ocl_release_mem(ctx->tmp);
}

#define SINGLE_OUTPUT

cl_event sobelXYMul(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixxixyiyy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXYMul, { ocl_data(ixxixyiyy), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXYMul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXYMul;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXYMul", "rise-gen/sobelXYMul-rotv-vec.cl", ocl, &ctx->sobelXYMul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXYMul);
}

#define SINGLE_OUTPUT

cl_event sobelXYMul(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixxixyiyy) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelXYMul, { ocl_data(ixxixyiyy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXYMul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXYMul;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelXYMul-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXYMul", PATH, ocl, &ctx->sobelXYMul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXYMul);
}

#define SINGLE_OUTPUT

cl_event sobelXYMul(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixxixyiyy) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w1 / VECW, h1 };

    ocl_set_kernel_args(ctx->sobelXYMul, { ocl_data(ixxixyiyy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXYMul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelXYMul;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelXYMul-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelXYMul", PATH, ocl, &ctx->sobelXYMul);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelXYMul);
}

#define SINGLE_OUTPUT

cl_event sobelXYMul(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem ixxixyiyy) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w1, h1 };

    ocl_set_kernel_args(ctx->sobelXYMul, { ocl_data(ixxixyiyy), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelXYMul, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelY;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelY", "rise-gen/sobelY-base.cl", ocl, &ctx->sobelY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelY);
}

cl_event sobelY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelY, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelY;
    cl_mem tmp;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelY", "rise-gen/sobelY-line-vec.cl", ocl, &ctx->sobelY);

    size_t byte_size = NUM_THREADS * w0 * sizeof(float);
    ocl_create_compute_buffer(ocl, byte_size, &ctx->tmp);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelY);
    ocl_release_mem(ctx->tmp);
}

cl_event sobelY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelY, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in), ocl_data(ctx->tmp) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelY;
};

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelY", "rise-gen/sobelY-rotv-vec.cl", ocl, &ctx->sobelY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelY);
}

cl_event sobelY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { 1 };
    std::vector<size_t> global_work_size = { NUM_THREADS };

    ocl_set_kernel_args(ctx->sobelY, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelY;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelY-tile-vec-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelY", PATH, ocl, &ctx->sobelY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelY);
}

cl_event sobelY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X / VECW, TILE_Y };
    std::vector<size_t> global_work_size = { w1 / VECW, h1 };

    ocl_set_kernel_args(ctx->sobelY, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelY, global_work_size, local_work_size);
}
struct Context {
    OCLKernel sobelY;
};

#define STRNX(A) #A
#define STRX(A) STRNX(A)
#define PATH "rise-gen/sobelY-tile-" STRX(TILE_X) "x" STRX(TILE_Y) ".cl"

void init_context(OCLExecutor* ocl, Context* ctx) {
    ocl_load_kernel("sobelY", PATH, ocl, &ctx->sobelY);
}

void destroy_context(OCLExecutor* ocl, Context* ctx) {
    ocl_release_kernel(&ctx->sobelY);
}

cl_event sobelY(OCLExecutor* ocl, Context* ctx, cl_mem in, cl_mem out) {
    std::vector<size_t> local_work_size = { TILE_X, TILE_Y };
    std::vector<size_t> global_work_size = { w1, h1 };

    ocl_set_kernel_args(ctx->sobelY, { ocl_data(out), ocl_data(h0), ocl_data(w0), ocl_data(in) });
    return ocl_enqueue_kernel(ocl, &ctx->sobelY, global_work_size, local_work_size);
}

==> 3-ImperativeCode/host-codegen-auto.c <==

const char k0_source[] = "...";

struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n156, int n157, Buffer me158){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n156) * ((-64 + n157) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me158, n156 * (n157 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n157), KARG(n156), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n580, int n581, Buffer me582, Buffer me583, Buffer me584, float e585){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n580) * ((-64 + n581) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me583, n580 * (n581 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me582, n580 * (n581 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me584, n580 * (n581 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n581), KARG(n580), KARG(b3), KARG(e585), KARG(b5), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n602, int n603, Buffer me604, Buffer me605, Buffer me606, float e607){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n602) * ((-64 + n603) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me604, n602 * (n603 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me605, n602 * (n603 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me606, n602 * (n603 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[8] = (const KernelArg[8]){KARG(b0), KARG(n603), KARG(n602), KARG(b3), KARG(b4), KARG(b5), KARG(e607), LARG(1 * ((-6 + (n603 / 8)) * (24 * sizeof(float))))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 8, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n631, int n632, Buffer me633, Buffer me634, Buffer me635, float e636){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n631) * ((-64 + n632) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me633, n631 * (n632 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me634, n631 * (n632 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me635, n631 * (n632 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n632), KARG(n631), KARG(b3), KARG(b4), KARG(e636), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n656, int n657, Buffer me658, Buffer me659, Buffer me660, float e661){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n656) * ((-64 + n657) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me659, n656 * (n657 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me658, n656 * (n657 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me660, n656 * (n657 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n657, -32 + n656, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n656), KARG(n657), KARG(b3), KARG(b4), KARG(b5), KARG(e661)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n684, int n685, Buffer me686, Buffer me687, Buffer me688, float e689){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n684) * ((-64 + n685) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b4 = deviceBufferSync(ctx, me688, n684 * (n685 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me686, n684 * (n685 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me687, n684 * (n685 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n685 / 8), -32 + n684, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n685), KARG(n684), KARG(e689), KARG(b4), KARG(b5), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n167, int n168, Buffer me169){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n167) * ((-64 + n168) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me169, n167 * (n168 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n168), KARG(n167), KARG(b3), LARG(1 * ((-48 + n168) * sizeof(float)))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n185, int n186, Buffer me187){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n185) * ((-64 + n186) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me187, n185 * (n186 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n186), KARG(n185), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n199, int n200, Buffer me201){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n199) * ((-64 + n200) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me201, n199 * (n200 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n200, -32 + n199, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n200), KARG(n199), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n216, int n217, Buffer me218){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n216) * ((-64 + n217) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me218, n216 * (n217 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n217 / 8), -32 + n216, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n216), KARG(n217), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n453, int n454, Buffer me455, Buffer me456, Buffer me457, float e458){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n453 * (n454 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me455, n453 * (n454 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me456, n453 * (n454 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me457, n453 * (n454 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n454), KARG(n453), KARG(b3), KARG(e458), KARG(b5), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n429, int n430, Buffer me431, Buffer me432, Buffer me433, float e434){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n429 * (n430 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me431, n429 * (n430 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me432, n429 * (n430 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me433, n429 * (n430 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){n430, n429, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n430), KARG(n429), KARG(b3), KARG(b4), KARG(b5), KARG(e434)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n441, int n442, Buffer me443, Buffer me444, Buffer me445, float e446){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n441 * (n442 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me443, n441 * (n442 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me444, n441 * (n442 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me445, n441 * (n442 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){n442 / 8, n441, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n442), KARG(n441), KARG(b3), KARG(b4), KARG(e446), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n420, int n421, Buffer me422, Buffer me423, Buffer me424, float e425){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n420 * (n421 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me424, n420 * (n421 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me422, n420 * (n421 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b6 = deviceBufferSync(ctx, me423, n420 * (n421 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n421), KARG(n420), KARG(b3), KARG(e425), KARG(b5), KARG(b6)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n415, int n416, Buffer me417, Buffer me418){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n415 * (n416 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me417, n415 * (n416 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me418, n415 * (n416 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n416), KARG(n415), KARG(b3), KARG(b4)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n816, int n817, Buffer me818, Buffer me819, float e820){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n816) * ((-64 + n817) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me818, n816 * (n817 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me819, n816 * (n817 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[6] = (const KernelArg[6]){KARG(b0), KARG(n817), KARG(n816), KARG(b3), KARG(e820), KARG(b5)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 6, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n839, int n840, Buffer me841, Buffer me842, float e843){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n839) * ((-64 + n840) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me841, n839 * (n840 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me842, n839 * (n840 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[7] = (const KernelArg[7]){KARG(b0), KARG(n840), KARG(n839), KARG(b3), KARG(b4), KARG(e843), LARG(1 * ((-6 + (n840 / 8)) * (24 * sizeof(float))))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 7, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n869, int n870, Buffer me871, Buffer me872, float e873){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n869) * ((-64 + n870) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b4 = deviceBufferSync(ctx, me871, n869 * (n870 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me872, n869 * (n870 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[6] = (const KernelArg[6]){KARG(b0), KARG(n870), KARG(n869), KARG(e873), KARG(b4), KARG(b5)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 6, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n895, int n896, Buffer me897, Buffer me898, float e899){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n895) * ((-64 + n896) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me897, n895 * (n896 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b5 = deviceBufferSync(ctx, me898, n895 * (n896 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n896, -32 + n895, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[6] = (const KernelArg[6]){KARG(b0), KARG(n896), KARG(n895), KARG(b3), KARG(e899), KARG(b5)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 6, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n924, int n925, Buffer me926, Buffer me927, float e928){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n924) * ((-64 + n925) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me927, n924 * (n925 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me926, n924 * (n925 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n925 / 8), -32 + n924, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[6] = (const KernelArg[6]){KARG(b0), KARG(n924), KARG(n925), KARG(b3), KARG(b4), KARG(e928)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 6, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n399, int n400, Buffer me401, Buffer me402){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n399 * (n400 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me402, n399 * (n400 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me401, n399 * (n400 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){n400, n399, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n399), KARG(n400), KARG(b3), KARG(b4)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n406, int n407, Buffer me408, Buffer me409){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n406 * (n407 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me409, n406 * (n407 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me408, n406 * (n407 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){n407 / 8, n406, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n407), KARG(n406), KARG(b3), KARG(b4)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n393, int n394, Buffer me395, Buffer me396){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, n393 * (n394 * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me395, n393 * (n394 * sizeof(float)), DEVICE_READ);
    DeviceBuffer b4 = deviceBufferSync(ctx, me396, n393 * (n394 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n394), KARG(n393), KARG(b3), KARG(b4)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n235, int n236, Buffer me237){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n235) * ((-64 + n236) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me237, n235 * (n236 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n236), KARG(n235), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n246, int n247, Buffer me248){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n246) * ((-64 + n247) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me248, n246 * (n247 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n247), KARG(n246), KARG(b3), LARG(1 * ((-48 + n247) * sizeof(float)))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n264, int n265, Buffer me266){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n264) * ((-64 + n265) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me266, n264 * (n265 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n265), KARG(n264), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n278, int n279, Buffer me280){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n278) * ((-64 + n279) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me280, n278 * (n279 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n279, -32 + n278, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n278), KARG(n279), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n295, int n296, Buffer me297){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n295) * ((-64 + n296) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me297, n295 * (n296 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n296 / 8), -32 + n295, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n296), KARG(n295), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n714, int n715, Buffer me716){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 2 * ((-32 + n714) * ((-64 + n715) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me716, n714 * (n715 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n715), KARG(n714), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n728, int n729, Buffer me730){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 2 * ((-32 + n728) * ((-64 + n729) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me730, n728 * (n729 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n729), KARG(n728), KARG(b3), LARG(1 * ((-6 + (n729 / 8)) * (16 * sizeof(float))))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n461, int n462, Buffer me463){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 3 * ((-32 + n461) * ((-64 + n462) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me463, n461 * (n462 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n461), KARG(n462), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n478, int n479, Buffer me480){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 3 * ((-32 + n478) * ((-64 + n479) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me480, n478 * (n479 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n478), KARG(n479), KARG(b3), LARG(1 * ((-6 + (n479 / 8)) * (16 * sizeof(float))))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n507, int n508, Buffer me509){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 3 * ((-32 + n507) * ((-64 + n508) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me509, n507 * (n508 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n508), KARG(n507), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n532, int n533, Buffer me534){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 3 * ((-32 + n532) * ((-64 + n533) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me534, n532 * (n533 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n533, -32 + n532, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n533), KARG(n532), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n555, int n556, Buffer me557){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 3 * ((-32 + n555) * ((-64 + n556) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me557, n555 * (n556 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n556 / 8), -32 + n555, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n555), KARG(n556), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n753, int n754, Buffer me755){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 2 * ((-32 + n753) * ((-64 + n754) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me755, n753 * (n754 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n753), KARG(n754), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n774, int n775, Buffer me776){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 2 * ((-32 + n774) * ((-64 + n775) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me776, n774 * (n775 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n775, -32 + n774, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n775), KARG(n774), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n794, int n795, Buffer me796){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, 2 * ((-32 + n794) * ((-64 + n795) * sizeof(float))), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me796, n794 * (n795 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n795 / 8), -32 + n794, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n795), KARG(n794), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n314, int n315, Buffer me316){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n314) * ((-64 + n315) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me316, n314 * (n315 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n315), KARG(n314), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n325, int n326, Buffer me327){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n325) * ((-64 + n326) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me327, n325 * (n326 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[5] = (const KernelArg[5]){KARG(b0), KARG(n326), KARG(n325), KARG(b3), LARG(1 * ((-48 + n326) * sizeof(float)))};
    launchKernel(ctx, (*self).k0, global_size, local_size, 5, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n343, int n344, Buffer me345){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n343) * ((-64 + n344) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me345, n343 * (n344 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){4, 1, 1};
    const size_t local_size[3] = (const size_t[3]){1, 1, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n344), KARG(n343), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n357, int n358, Buffer me359){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n357) * ((-64 + n358) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me359, n357 * (n358 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-64 + n358, -32 + n357, 1};
    const size_t local_size[3] = (const size_t[3]){32, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n357), KARG(n358), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}

const char k0_source[] = "...";
struct foo_t {
  Kernel k0;
};

typedef struct foo_t foo_t;

void foo_init(Context ctx, foo_t* self){
  (*self).k0 = loadKernel(ctx, k0);
}

void foo_destroy(Context ctx, foo_t* self){
  destroyKernel(ctx, (*self).k0);
}

void foo_run(Context ctx, foo_t* self, Buffer moutput, int n374, int n375, Buffer me376){
  {
    DeviceBuffer b0 = deviceBufferSync(ctx, moutput, (-32 + n374) * ((-64 + n375) * sizeof(float)), DEVICE_WRITE);
    DeviceBuffer b3 = deviceBufferSync(ctx, me376, n374 * (n375 * sizeof(float)), DEVICE_READ);
    const size_t global_size[3] = (const size_t[3]){-8 + (n375 / 8), -32 + n374, 1};
    const size_t local_size[3] = (const size_t[3]){4, 8, 1};
    const KernelArg args[4] = (const KernelArg[4]){KARG(b0), KARG(n375), KARG(n374), KARG(b3)};
    launchKernel(ctx, (*self).k0, global_size, local_size, 4, args);
  }
  
}
